Charged Black-Hole Binary Evolution at Second Post-Newtonian Order

We study the dynamics of electrically charged black-hole binaries and their gravitational-wave emission during the inspiral phase. Within the post-Newtonian framework, we derive the conservative and dissipative dynamics up to second order (2PN), combining Effective Field Theory and classical methods. We compute the NNLO conservative Lagrangian, LO dissipative effects in harmonic and Lorenz gauges, and provide the equations of motion, center-of-mass transformations, and the Lagrangian/Hamiltonian in ADM-type coordinates. We also obtain gauge-invariant expressions for the binding energy, periastron advance in quasi-circular orbits, and the scattering angle in unbound orbits. Our results extend previous analyses and are fully consistent with recent post-Minkowskian findings.

==> anc/Supplementary_Material_Charged_BH.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Charged Black-Hole Binary Evolution at Second Post-Newtonian Order*)


(* ::Text:: *)
(*Andrea Placidi, Elisa Grilli, Marta Orselli, Matteo Pegorin, Nicola Bartolo, Pierpaolo Mastrolia*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects the full expressions for the longest results of the paper. *)
(*In particular we  provide:*)


(* ::Item:: *)
(*Ltot, the two-body Lagrangian in harmonic coordinates;*)


(* ::Item:: *)
(*EoM1, the equation of motion for the body 1 in harmonic coordinates;*)


(* ::Item:: *)
(*HADMtype, the two-body Hamiltonian in ADM-type coordinates;*)


(* ::Item:: *)
(*CoMtrans, the coordinates transformation to the center of mass frame in harmonic coordinates.*)


(* ::Text:: *)
(*Ltot and HADMtype are written down according to the contribution separation introduced in the paper. *)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*All results are given in terms of the following parameters:*)


(* ::Item:: *)
(*G, the gravitational constant;*)


(* ::Item:: *)
(*m1 and m2, the masses of the two bodies;*)


(* ::Item:: *)
(*q1 and q2, their charges;*)


(* ::Item:: *)
(*cInv= 1/c,  a counter for the PN order of each contribution.*)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*Regarding the variables used, Ltot, EoM1, and CoMtrans contain:*)


(* ::Item:: *)
(*a1vec and a2vec, the accelerations of the two bodies;*)


(* ::Item:: *)
(*v1vec and v2vec, their velocities;*)


(* ::Item:: *)
(*rvec = r nvec, their relative separation vector;*)


(* ::Item:: *)
(*vvec and avec, respectively their relative velocity and relative acceleration. *)


(* ::Text:: *)
(*HADMtype is instead a function of*)


(* ::Item:: *)
(*P1vec and P2vec, the momenta of the two bodies;*)


(* ::Item:: *)
(*Rvec = R Nvec, their ADM-type relative separation;*)


(* ::Section:: *)
(*Lagrangian in harmonic coordinates*)


(* ::Text:: *)
(*Eq . (18)*)


(* ::Item:: *)
(*LagKin, the kinetic contribution of Lagrangian;*)


(* ::Item:: *)
(*Lag2PN, the pure-gravitational part of Lagrangian;*)


(* ::Item:: *)
(*Lag2PC, the Coulomb part of Lagrangian;*)


(* ::Item:: *)
(*LagMixed, the mass and charge dependent terms of Lagrangian;*)


LagKin= (m1 v1vec^2)/2+(m2 v2vec^2)/2+cInv^2 ((m1 v1vec^4)/8+(m2 v2vec^4)/8)+cInv^4 ((m1 v1vec^6)/16+(m2 v2vec^6)/16) ;
LagPN=(G m1 m2)/r+cInv^2 (-((G^2 m1^2 m2)/(2 r^2))-(G^2 m1 m2^2)/(2 r^2)+(3 G m1 m2 v1vec^2)/(2 r)+(3 G m1 m2 v2vec^2)/(2 r)-(7 G m1 m2 v1vec . v2vec)/(2 r)-(G m1 m2 v1vec . nvec v2vec . nvec)/(2 r))+cInv^4 ((G^3 m1^3 m2)/(2 r^3)+(3 G^3 m1^2 m2^2)/r^3+(G^3 m1 m2^3)/(2 r^3)+(2 G^2 m1^2 m2 v1vec^2)/r^2+(7 G^2 m1 m2^2 v1vec^2)/(4 r^2)+(7 G m1 m2 v1vec^4)/(8 r)+(7 G^2 m1^2 m2 v2vec^2)/(4 r^2)+(2 G^2 m1 m2^2 v2vec^2)/r^2+(3 G m1 m2 v1vec^2 v2vec^2)/(8 r)+(7 G m1 m2 v2vec^4)/(8 r)+15/8 G m1 m2 r a1vec . a2vec+1/8 G m1 m2 v2vec^2 a1vec . nvec-1/8 G m1 m2 v1vec^2 a2vec . nvec-1/8 G m1 m2 r a1vec . nvec a2vec . nvec+7/4 G m1 m2 a2vec . v1vec v1vec . nvec-3/2 G m1 m2 a2vec . v2vec v1vec . nvec+(G^2 m1 m2^2 (v1vec . nvec)^2)/(2 r^2)-(G m1 m2 v2vec^2 (v1vec . nvec)^2)/(8 r)+1/8 G m1 m2 a2vec . nvec (v1vec . nvec)^2-(7 G^2 m1^2 m2 v1vec . v2vec)/(2 r^2)-(7 G^2 m1 m2^2 v1vec . v2vec)/(2 r^2)-(5 G m1 m2 v1vec^2 v1vec . v2vec)/(4 r)-(5 G m1 m2 v2vec^2 v1vec . v2vec)/(4 r)+(G m1 m2 (v1vec . v2vec)^2)/(4 r)+3/2 G m1 m2 a1vec . v1vec v2vec . nvec-7/4 G m1 m2 a1vec . v2vec v2vec . nvec-(3 G m1 m2 v1vec^2 v1vec . nvec v2vec . nvec)/(4 r)-(3 G m1 m2 v2vec^2 v1vec . nvec v2vec . nvec)/(4 r)+(3 G m1 m2 v1vec . nvec v1vec . v2vec v2vec . nvec)/(2 r)+(G^2 m1^2 m2 (v2vec . nvec)^2)/(2 r^2)-(G m1 m2 v1vec^2 (v2vec . nvec)^2)/(8 r)-1/8 G m1 m2 a1vec . nvec (v2vec . nvec)^2+(3 G m1 m2 (v1vec . nvec)^2 (v2vec . nvec)^2)/(8 r));
LagPC= -((q1 q2)/(4 \[Pi] r \[Epsilon]0))+cInv^2 ((q1 q2 v1vec . v2vec)/(8 \[Pi] r \[Epsilon]0)+(q1 q2 v1vec . nvec v2vec . nvec)/(8 \[Pi] r \[Epsilon]0))+cInv^4 (-((q1 q2 v1vec^2 v2vec^2)/(32 \[Pi] r \[Epsilon]0))-(3 q1 q2 r a1vec . a2vec)/(32 \[Pi] \[Epsilon]0)-(q1 q2 v2vec^2 a1vec . nvec)/(32 \[Pi] \[Epsilon]0)+(q1 q2 v1vec^2 a2vec . nvec)/(32 \[Pi] \[Epsilon]0)+(q1 q2 r a1vec . nvec a2vec . nvec)/(32 \[Pi] \[Epsilon]0)-(q1 q2 a2vec . v1vec v1vec . nvec)/(16 \[Pi] \[Epsilon]0)+(q1 q2 v2vec^2 (v1vec . nvec)^2)/(32 \[Pi] r \[Epsilon]0)-(q1 q2 a2vec . nvec (v1vec . nvec)^2)/(32 \[Pi] \[Epsilon]0)+(q1 q2 (v1vec . v2vec)^2)/(16 \[Pi] r \[Epsilon]0)+(q1 q2 a1vec . v2vec v2vec . nvec)/(16 \[Pi] \[Epsilon]0)+(q1 q2 v1vec^2 (v2vec . nvec)^2)/(32 \[Pi] r \[Epsilon]0)+(q1 q2 a1vec . nvec (v2vec . nvec)^2)/(32 \[Pi] \[Epsilon]0)-(3 q1 q2 (v1vec . nvec)^2 (v2vec . nvec)^2)/(32 \[Pi] r \[Epsilon]0)) ;
LagMixed=cInv^2 (-((G m2 q1^2)/(8 \[Pi] r^2 \[Epsilon]0))+(G m1 q1 q2)/(4 \[Pi] r^2 \[Epsilon]0)+(G m2 q1 q2)/(4 \[Pi] r^2 \[Epsilon]0)-(G m1 q2^2)/(8 \[Pi] r^2 \[Epsilon]0))+cInv^4 ((3 G q1^2 q2^2)/(16 \[Pi]^2 r^3 \[Epsilon]0^2)+(G^2 m1 m2 q1^2)/(8 \[Pi] r^3 \[Epsilon]0)+(G^2 m2^2 q1^2)/(4 \[Pi] r^3 \[Epsilon]0)-(G^2 m1^2 q1 q2)/(4 \[Pi] r^3 \[Epsilon]0)-(2 G^2 m1 m2 q1 q2)/(\[Pi] r^3 \[Epsilon]0)-(G^2 m2^2 q1 q2)/(4 \[Pi] r^3 \[Epsilon]0)+(G^2 m1^2 q2^2)/(4 \[Pi] r^3 \[Epsilon]0)+(G^2 m1 m2 q2^2)/(8 \[Pi] r^3 \[Epsilon]0)-(G m2 q1^2 v1vec^2)/(4 \[Pi] r^2 \[Epsilon]0)+(G m1 q1 q2 v1vec^2)/(8 \[Pi] r^2 \[Epsilon]0)-(G m1 q2^2 v1vec^2)/(16 \[Pi] r^2 \[Epsilon]0)-(G m2 q1^2 v2vec^2)/(16 \[Pi] r^2 \[Epsilon]0)+(G m2 q1 q2 v2vec^2)/(8 \[Pi] r^2 \[Epsilon]0)-(G m1 q2^2 v2vec^2)/(4 \[Pi] r^2 \[Epsilon]0)+(G m2 q1^2 (v1vec . nvec)^2)/(4 \[Pi] r^2 \[Epsilon]0)-(G m1 q1 q2 (v1vec . nvec)^2)/(4 \[Pi] r^2 \[Epsilon]0)-(G m1 q2^2 (v1vec . nvec)^2)/(8 \[Pi] r^2 \[Epsilon]0)+(3 G m2 q1^2 v1vec . v2vec)/(8 \[Pi] r^2 \[Epsilon]0)-(G m1 q1 q2 v1vec . v2vec)/(4 \[Pi] r^2 \[Epsilon]0)-(G m2 q1 q2 v1vec . v2vec)/(4 \[Pi] r^2 \[Epsilon]0)+(3 G m1 q2^2 v1vec . v2vec)/(8 \[Pi] r^2 \[Epsilon]0)-(G m2 q1^2 (v2vec . nvec)^2)/(8 \[Pi] r^2 \[Epsilon]0)-(G m2 q1 q2 (v2vec . nvec)^2)/(4 \[Pi] r^2 \[Epsilon]0)+(G m1 q2^2 (v2vec . nvec)^2)/(4 \[Pi] r^2 \[Epsilon]0));

Ltot = LagKin + LagPN+ LagPC+ LagMixed;


(* ::Section:: *)
(*Lagrangian in harmonic coordinates, linear in accelerations*)


(* ::Text:: *)
(*Eq . (21)*)


(* ::Item:: *)
(*LagKin, the kinetic contribution of Lagrangian;*)


(* ::Item:: *)
(*Lag2PN, the pure-gravitational part of Lagrangian;*)


(* ::Item:: *)
(*Lag2PC, the Coulomb part of Lagrangian;*)


(* ::Item:: *)
(*LagMixed, the mass and charge dependent terms of Lagrangian;*)


LagKin= (m1 v1vec^2)/2+(m2 v2vec^2)/2+cInv^2 ((m1 v1vec^4)/8+(m2 v2vec^4)/8)+cInv^4 ((m1 v1vec^6)/16+(m2 v2vec^6)/16) ;
LagPN=(G m1 m2)/r+cInv^2 (-((G^2 m1 m2 (m1+m2))/(2 r^2))-(G m1 m2 (-3 v1vec^2-3 v2vec^2+7 v1vec . v2vec+v1vec . nvec v2vec . nvec))/(2 r))+cInv^4 ((G^3 m1 m2 (2 m1^2+19 m1 m2+2 m2^2))/(4 r^3)+1/8 G m1 m2 (7 v2vec^2 a1vec . nvec+14 a2v1 v1vec . nvec+a2vec . nvec (-7 v1vec^2+(v1vec . nvec)^2)-14 a1v2 v2vec . nvec-a1vec . nvec (v2vec . nvec)^2)+1/(8 r) G m1 m2 (7 v1vec^4+15 v1vec^2 v2vec^2+7 v2vec^4-16 v1vec^2 v1vec . v2vec-16 v2vec^2 v1vec . v2vec+2 (v1vec . v2vec)^2+12 v1vec . nvec v1vec . v2vec v2vec . nvec-7 v1vec^2 (v2vec . nvec)^2+(v1vec . nvec)^2 (-7 v2vec^2+3 (v2vec . nvec)^2))+1/(4 r^2) G^2 m1 m2 (m1 (v1vec^2+7 v2vec^2+14 (v1vec . nvec)^2-7 v1vec . v2vec-14 v1vec . nvec v2vec . nvec+2 (v2vec . nvec)^2)+m2 (7 v1vec^2+v2vec^2+2 (v1vec . nvec)^2-7 v1vec . v2vec-14 v1vec . nvec v2vec . nvec+14 (v2vec . nvec)^2)));
LagPC= -((q1 q2)/r)+(cInv^2 q1 q2 (v1vec . v2vec+v1vec . nvec v2vec . nvec))/(2 r)+cInv^4 q1 q2 (1/4 (-a2v1 v1vec . nvec+a1v2 v2vec . nvec)+1/(8 r) (-v1vec^2 v2vec^2+2 (v1vec . v2vec)^2+v1vec^2 (v2vec . nvec)^2+(v1vec . nvec)^2 (v2vec^2-3 (v2vec . nvec)^2)));
LagMixed=cInv^2 (-((G m2 q1^2)/(2 r^2))+(G m1 q1 q2)/r^2+(G m2 q1 q2)/r^2-(G m1 q2^2)/(2 r^2))+cInv^4 ((G^2 m1 m2 q1^2)/(2 r^3)+(G^2 m2^2 q1^2)/r^3-(G^2 m1^2 q1 q2)/r^3-(47 G^2 m1 m2 q1 q2)/(4 r^3)-(G^2 m2^2 q1 q2)/r^3+(G^2 m1^2 q2^2)/r^3+(G^2 m1 m2 q2^2)/(2 r^3)+(21 G q1^2 q2^2)/(4 r^3)-(q1^3 q2^3)/(4 m1 m2 r^3)-(G m2 q1^2 v1vec^2)/r^2+(G m1 q1 q2 v1vec^2)/(2 r^2)-(G m1 q2^2 v1vec^2)/(4 r^2)-(G m2 q1^2 v2vec^2)/(4 r^2)+(G m2 q1 q2 v2vec^2)/(2 r^2)-(G m1 q2^2 v2vec^2)/r^2-(2 G m1 q1 q2 a1vec . nvec)/r+(q1^2 q2^2 a1vec . nvec)/(4 m2 r)-1/8 q1 q2 v2vec^2 a1vec . nvec+(2 G m2 q1 q2 a2vec . nvec)/r-(q1^2 q2^2 a2vec . nvec)/(4 m1 r)+1/8 q1 q2 v1vec^2 a2vec . nvec+(G m2 q1^2 (v1vec . nvec)^2)/r^2-(G m1 q1 q2 (v1vec . nvec)^2)/r^2-(G m1 q2^2 (v1vec . nvec)^2)/(2 r^2)-1/8 q1 q2 a2vec . nvec (v1vec . nvec)^2+(3 G m2 q1^2 v1vec . v2vec)/(2 r^2)-(G m1 q1 q2 v1vec . v2vec)/r^2-(G m2 q1 q2 v1vec . v2vec)/r^2+(3 G m1 q2^2 v1vec . v2vec)/(2 r^2)-(G m2 q1^2 (v2vec . nvec)^2)/(2 r^2)-(G m2 q1 q2 (v2vec . nvec)^2)/r^2+(G m1 q2^2 (v2vec . nvec)^2)/r^2+1/8 q1 q2 a1vec . nvec (v2vec . nvec)^2);

Ltot = LagKin + LagPN+ LagPC+ LagMixed;


(* ::Section:: *)
(*Equation of motion of body 1*)


(* ::Text:: *)
(*Eq.(23)*)


EoM1=-((G m2 nVec)/r^2)+(nVec q1 q2)/(m1 r^2)+cInv^2 (G^2 ((5 m1 m2 nVec)/r^3+(4 m2^2 nVec)/r^3)+(nVec q1^2 q2^2)/(m1 m2 r^3)+(q1 q2 (-((v1vec v1vec . nvec)/r^2)+(v2vec v1vec . nvec)/r^2+nVec (-(v1vec^2/(2 r^2))+v2vec^2/(2 r^2)-v1vec . v2vec/r^2-(3 (v2vec . nvec)^2)/(2 r^2))))/m1+G (q1 q2 (-((7 nVec)/r^3)-(5 m2 nVec)/(m1 r^3))+(m2 nVec q1^2)/(m1 r^3)+(nVec q2^2)/r^3+m2 (v1vec ((4 v1vec . nvec)/r^2-(3 v2vec . nvec)/r^2)+v2vec (-((4 v1vec . nvec)/r^2)+(3 v2vec . nvec)/r^2)+nVec (-(v1vec^2/r^2)-(2 v2vec^2)/r^2+(4 v1vec . v2vec)/r^2+(3 (v2vec . nvec)^2)/(2 r^2)))))+cInv^4 (q1^3 q2^3 (nVec/(4 m1 m2^2 r^4)+nVec/(2 m1^2 m2 r^4))+G^3 (-((57 m1^2 m2 nVec)/(4 r^4))-(69 m1 m2^2 nVec)/(2 r^4)-(9 m2^3 nVec)/r^4)+(q1^2 q2^2 (v2vec ((11 v1vec . nvec)/(4 r^3)-(7 v2vec . nvec)/(4 r^3))+v1vec (-((11 v1vec . nvec)/(4 r^3))+(7 v2vec . nvec)/(4 r^3))+nVec (-((5 v1vec^2)/(4 r^3))-v2vec^2/(4 r^3)+(3 (v1vec . nvec)^2)/r^3+v1vec . v2vec/(2 r^3)-(6 v1vec . nvec v2vec . nvec)/r^3)))/(m1 m2)+1/m1 q1 q2 (v2vec (-((v1vec^2 v1vec . nvec)/(2 r^2))+(v2vec^2 v1vec . nvec)/(2 r^2)-(3 v1vec . nvec (v2vec . nvec)^2)/(2 r^2))+v1vec ((v1vec^2 v1vec . nvec)/(2 r^2)-(v2vec^2 v1vec . nvec)/(2 r^2)+(3 v1vec . nvec (v2vec . nvec)^2)/(2 r^2))+nVec (-(v1vec^4/(8 r^2))-(v1vec^2 v2vec^2)/(4 r^2)+(3 v2vec^4)/(8 r^2)+(v1vec^2 v1vec . v2vec)/(2 r^2)-(v2vec^2 v1vec . v2vec)/(2 r^2)+(3 v1vec^2 (v2vec . nvec)^2)/(4 r^2)-(9 v2vec^2 (v2vec . nvec)^2)/(4 r^2)+(3 v1vec . v2vec (v2vec . nvec)^2)/(2 r^2)+(15 (v2vec . nvec)^4)/(8 r^2)))+G^2 (q2^2 (-((17 m1 nVec)/(2 r^4))-(6 m2 nVec)/r^4)+q1^2 (-((7 m2 nVec)/r^4)-(6 m2^2 nVec)/(m1 r^4))+q1 q2 ((101 m1 nVec)/(4 r^4)+(66 m2 nVec)/r^4+(27 m2^2 nVec)/(2 m1 r^4))+m2^2 (v1vec (-((2 v1vec . nvec)/r^3)-(2 v2vec . nvec)/r^3)+v2vec ((2 v1vec . nvec)/r^3+(2 v2vec . nvec)/r^3)+nVec ((4 v2vec^2)/r^3+(2 (v1vec . nvec)^2)/r^3-(8 v1vec . v2vec)/r^3-(4 v1vec . nvec v2vec . nvec)/r^3-(6 (v2vec . nvec)^2)/r^3))+m1 m2 (v2vec ((63 v1vec . nvec)/(4 r^3)-(55 v2vec . nvec)/(4 r^3))+v1vec (-((63 v1vec . nvec)/(4 r^3))+(55 v2vec . nvec)/(4 r^3))+nVec (-((15 v1vec^2)/(4 r^3))+(5 v2vec^2)/(4 r^3)+(39 (v1vec . nvec)^2)/(2 r^3)-(5 v1vec . v2vec)/(2 r^3)-(39 v1vec . nvec v2vec . nvec)/r^3+(17 (v2vec . nvec)^2)/(2 r^3))))+G ((5 nVec q1^3 q2)/(2 m1 r^4)+q2^2 (v2vec ((2 v1vec . nvec)/r^3-v2vec . nvec/r^3)+v1vec (-((2 v1vec . nvec)/r^3)+v2vec . nvec/r^3)+nVec (v1vec^2/r^3+(2 v2vec^2)/r^3-(2 (v1vec . nvec)^2)/r^3-(4 v1vec . v2vec)/r^3+(4 v1vec . nvec v2vec . nvec)/r^3-(4 (v2vec . nvec)^2)/r^3))+m2 (v2vec (-((4 v2vec^2 v1vec . nvec)/r^2)+(4 v1vec . nvec v1vec . v2vec)/r^2-(v1vec^2 v2vec . nvec)/r^2+(5 v2vec^2 v2vec . nvec)/r^2-(4 v1vec . v2vec v2vec . nvec)/r^2+(6 v1vec . nvec (v2vec . nvec)^2)/r^2-(9 (v2vec . nvec)^3)/(2 r^2))+v1vec ((4 v2vec^2 v1vec . nvec)/r^2-(4 v1vec . nvec v1vec . v2vec)/r^2+(v1vec^2 v2vec . nvec)/r^2-(5 v2vec^2 v2vec . nvec)/r^2+(4 v1vec . v2vec v2vec . nvec)/r^2-(6 v1vec . nvec (v2vec . nvec)^2)/r^2+(9 (v2vec . nvec)^3)/(2 r^2))+nVec (-((2 v2vec^4)/r^2)+(4 v2vec^2 v1vec . v2vec)/r^2-(2 (v1vec . v2vec)^2)/r^2+(3 v1vec^2 (v2vec . nvec)^2)/(2 r^2)+(9 v2vec^2 (v2vec . nvec)^2)/(2 r^2)-(6 v1vec . v2vec (v2vec . nvec)^2)/r^2-(15 (v2vec . nvec)^4)/(8 r^2)))+q1^2 (q2^2 (-((20 nVec)/(m1 r^4))-(27 nVec)/(4 m2 r^4))+(m2 (v2vec ((5 v1vec . nvec)/r^3-(4 v2vec . nvec)/r^3)+v1vec (-((5 v1vec . nvec)/r^3)+(4 v2vec . nvec)/r^3)+nVec (-(v1vec^2/(2 r^3))+v2vec^2/(2 r^3)+(4 (v1vec . nvec)^2)/r^3-v1vec . v2vec/r^3-(8 v1vec . nvec v2vec . nvec)/r^3+(2 (v2vec . nvec)^2)/r^3)))/m1)+q1 (q2^3 ((3 nVec)/(2 m1 r^4)+(5 nVec)/(2 m2 r^4))+q2 (v1vec ((41 v1vec . nvec)/(2 r^3)-(33 v2vec . nvec)/(2 r^3))+v2vec (-((41 v1vec . nvec)/(2 r^3))+(33 v2vec . nvec)/(2 r^3))+nVec ((7 v1vec^2)/r^3-(53 (v1vec . nvec)^2)/(2 r^3)+(53 v1vec . nvec v2vec . nvec)/r^3-(21 (v2vec . nvec)^2)/(2 r^3))+(m2 (v2vec (-(v1vec . nvec/r^3)-(4 v2vec . nvec)/r^3)+v1vec (v1vec . nvec/r^3+(4 v2vec . nvec)/r^3)+nVec (v1vec^2/(2 r^3)-(9 v2vec^2)/(2 r^3)+(9 v1vec . v2vec)/r^3+(10 (v2vec . nvec)^2)/r^3)))/m1))));


(* ::Section:: *)
(*ADM-type Hamiltonian*)


(* ::Text:: *)
(*Eq.(B2)*)


(* ::Item:: *)
(*HKin: kinetic contribution of Hamiltonian;*)


(* ::Item:: *)
(*H2PN: pure-gravitational part of Hamiltonian;*)


(* ::Item:: *)
(*Hcharged: charged-dependent part of Hamiltonian*)


HKin=P1vec^2/(2 m1)+P2vec^2/(2 m2)+cInv^2 (-(P1vec^4/(8 m1^3))-P2vec^4/(8 m2^3))+cInv^4 (P1vec^6/(16 m1^5)+P2vec^6/(16 m2^5));
H2PN=-((G m1 m2)/r)+cInv^2 ((G^2 m1^2 m2)/(2 r^2)+(G^2 m1 m2^2)/(2 r^2)-(3 G m2 P1vec^2)/(2 m1 r)-(3 G m1 P2vec^2)/(2 m2 r)+(G P1vec . nvec P2vec . nvec)/(2 r)+(7 G P2vec . P1vec)/(2 r))+cInv^4 (-((G^3 m1^3 m2)/(4 r^3))-(5 G^3 m1^2 m2^2)/(4 r^3)-(G^3 m1 m2^3)/(4 r^3)+(19 G^2 m2 P1vec^2)/(4 r^2)+(5 G^2 m2^2 P1vec^2)/(2 m1 r^2)+(19 G^2 m1 P2vec^2)/(4 r^2)+(5 G^2 m1^2 P2vec^2)/(2 m2 r^2)+(5 G m2 P1vec^4)/(8 m1^3 r)-(11 G P1vec^2 P2vec^2)/(8 m1 m2 r)+(5 G m1 P2vec^4)/(8 m2^3 r)+(5 G P2vec^2 (P1vec . nvec)^2)/(8 m1 m2 r)-(3 G^2 m1 P1vec . nvec P2vec . nvec)/(2 r^2)-(3 G^2 m2 P1vec . nvec P2vec . nvec)/(2 r^2)+(5 G P1vec^2 (P2vec . nvec)^2)/(8 m1 m2 r)-(3 G (P1vec . nvec)^2 (P2vec . nvec)^2)/(8 m1 m2 r)-(27 G^2 m1 P2vec . P1vec)/(4 r^2)-(27 G^2 m2 P2vec . P1vec)/(4 r^2)-(3 G P1vec . nvec P2vec . nvec P2vec . P1vec)/(2 m1 m2 r)-(G (P2vec . P1vec)^2)/(4 m1 m2 r));
Hcharged=(q1 q2)/r+cInv^2 ((G m2 q1^2)/(2 r^2)-(G m1 q1 q2)/r^2-(G m2 q1 q2)/r^2+(G m1 q2^2)/(2 r^2)-(q1 q2 P1vec . nvec P2vec . nvec)/(2 m1 m2 r)-(q1 q2 P2vec . P1vec)/(2 m1 m2 r))+cInv^4 (-((G^2 m1 m2 q1^2)/(2 r^3))-(G^2 m2^2 q1^2)/r^3+(3 G^2 m1^2 q1 q2)/(4 r^3)+(17 G^2 m1 m2 q1 q2)/(4 r^3)+(3 G^2 m2^2 q1 q2)/(4 r^3)-(G^2 m1^2 q2^2)/r^3-(G^2 m1 m2 q2^2)/(2 r^3)-(3 G q1^2 q2^2)/(4 r^3)-(q1^3 q2^3)/(4 m1 m2 r^3)+(G m2 P1vec^2 q1^2)/(m1^2 r^2)+(G P2vec^2 q1^2)/(4 m2 r^2)-(3 G P1vec^2 q1 q2)/(m1 r^2)-(3 G P2vec^2 q1 q2)/(m2 r^2)+(G P1vec^2 q2^2)/(4 m1 r^2)+(G m1 P2vec^2 q2^2)/(m2^2 r^2)+(P1vec^2 q1^2 q2^2)/(4 m1^2 m2 r^2)+(P2vec^2 q1^2 q2^2)/(4 m1 m2^2 r^2)+(P1vec^2 P2vec^2 q1 q2)/(8 m1^2 m2^2 r)-(G m2 q1^2 (P1vec . nvec)^2)/(m1^2 r^2)+(G q1 q2 (P1vec . nvec)^2)/(m1 r^2)+(G q2^2 (P1vec . nvec)^2)/(2 m1 r^2)-(P2vec^2 q1 q2 (P1vec . nvec)^2)/(8 m1^2 m2^2 r)+(G q1 q2 P1vec . nvec P2vec . nvec)/(m1 r^2)+(G q1 q2 P1vec . nvec P2vec . nvec)/(m2 r^2)+(P1vec^2 q1 q2 P1vec . nvec P2vec . nvec)/(4 m1^3 m2 r)+(P2vec^2 q1 q2 P1vec . nvec P2vec . nvec)/(4 m1 m2^3 r)+(G q1^2 (P2vec . nvec)^2)/(2 m2 r^2)+(G q1 q2 (P2vec . nvec)^2)/(m2 r^2)-(G m1 q2^2 (P2vec . nvec)^2)/(m2^2 r^2)-(P1vec^2 q1 q2 (P2vec . nvec)^2)/(8 m1^2 m2^2 r)+(3 q1 q2 (P1vec . nvec)^2 (P2vec . nvec)^2)/(8 m1^2 m2^2 r)-(3 G q1^2 P2vec . P1vec)/(2 m1 r^2)+(5 G q1 q2 P2vec . P1vec)/(2 m1 r^2)+(5 G q1 q2 P2vec . P1vec)/(2 m2 r^2)-(3 G q2^2 P2vec . P1vec)/(2 m2 r^2)+(P1vec^2 q1 q2 P2vec . P1vec)/(4 m1^3 m2 r)+(P2vec^2 q1 q2 P2vec . P1vec)/(4 m1 m2^3 r)-(q1 q2 (P2vec . P1vec)^2)/(4 m1^2 m2^2 r)+B1 (-((G m1)/r^3)+(q1 q2)/(m2 r^3)+P2vec^2/(m2^2 r^2)+(2 P1vec . nvec P2vec . nvec)/(m1 m2 r^2)-(2 (P2vec . nvec)^2)/(m2^2 r^2)-P2vec . P1vec/(m1 m2 r^2))+B2 ((G m2)/r^3-(q1 q2)/(m1 r^3)-P1vec^2/(m1^2 r^2)+(2 (P1vec . nvec)^2)/(m1^2 r^2)-(2 P1vec . nvec P2vec . nvec)/(m1 m2 r^2)+P2vec . P1vec/(m1 m2 r^2))+A2 (-((G P1vec^2)/(m1 r^2))+(P1vec^2 q1 q2)/(m1^2 m2 r^2)+(P1vec^2 P2vec^2)/(m1^2 m2^2 r)+(2 G P1vec . nvec P2vec . nvec)/(m1 r^2)-(2 q1 q2 P1vec . nvec P2vec . nvec)/(m1^2 m2 r^2)+(P1vec^2 P1vec . nvec P2vec . nvec)/(m1^3 m2 r)-(P1vec^2 (P2vec . nvec)^2)/(m1^2 m2^2 r)-(P1vec^2 P2vec . P1vec)/(m1^3 m2 r))+A1 ((G m2 P1vec^2)/(m1^2 r^2)-(P1vec^2 q1 q2)/(m1^3 r^2)-P1vec^4/(m1^4 r)+(2 G m2 (P1vec . nvec)^2)/(m1^2 r^2)-(2 q1 q2 (P1vec . nvec)^2)/(m1^3 r^2)+(P1vec^2 (P1vec . nvec)^2)/(m1^4 r)-(P1vec^2 P1vec . nvec P2vec . nvec)/(m1^3 m2 r)+(P1vec^2 P2vec . P1vec)/(m1^3 m2 r))+A6 (-((G m1 P2vec^2)/(m2^2 r^2))+(P2vec^2 q1 q2)/(m2^3 r^2)+P2vec^4/(m2^4 r)+(P2vec^2 P1vec . nvec P2vec . nvec)/(m1 m2^3 r)-(2 G m1 (P2vec . nvec)^2)/(m2^2 r^2)+(2 q1 q2 (P2vec . nvec)^2)/(m2^3 r^2)-(P2vec^2 (P2vec . nvec)^2)/(m2^4 r)-(P2vec^2 P2vec . P1vec)/(m1 m2^3 r))+A5 ((G P2vec^2)/(m2 r^2)-(P2vec^2 q1 q2)/(m1 m2^2 r^2)-(P1vec^2 P2vec^2)/(m1^2 m2^2 r)+(P2vec^2 (P1vec . nvec)^2)/(m1^2 m2^2 r)-(2 G P1vec . nvec P2vec . nvec)/(m2 r^2)+(2 q1 q2 P1vec . nvec P2vec . nvec)/(m1 m2^2 r^2)-(P2vec^2 P1vec . nvec P2vec . nvec)/(m1 m2^3 r)+(P2vec^2 P2vec . P1vec)/(m1 m2^3 r))+C1 ((3 G m2 (P1vec . nvec)^2)/(m1^2 r^2)-(3 q1 q2 (P1vec . nvec)^2)/(m1^3 r^2)-(3 P1vec^2 (P1vec . nvec)^2)/(m1^4 r)+(3 (P1vec . nvec)^4)/(m1^4 r)-(3 (P1vec . nvec)^3 P2vec . nvec)/(m1^3 m2 r)+(3 (P1vec . nvec)^2 P2vec . P1vec)/(m1^3 m2 r))+C2 (-((G (P1vec . nvec)^2)/(m1 r^2))+(q1 q2 (P1vec . nvec)^2)/(m1^2 m2 r^2)+(P2vec^2 (P1vec . nvec)^2)/(m1^2 m2^2 r)+(2 G P1vec . nvec P2vec . nvec)/(m1 r^2)-(2 q1 q2 P1vec . nvec P2vec . nvec)/(m1^2 m2 r^2)-(2 P1vec^2 P1vec . nvec P2vec . nvec)/(m1^3 m2 r)+(3 (P1vec . nvec)^3 P2vec . nvec)/(m1^3 m2 r)-(3 (P1vec . nvec)^2 (P2vec . nvec)^2)/(m1^2 m2^2 r)-((P1vec . nvec)^2 P2vec . P1vec)/(m1^3 m2 r)+(2 P1vec . nvec P2vec . nvec P2vec . P1vec)/(m1^2 m2^2 r))+C4 (-((3 G m1 (P2vec . nvec)^2)/(m2^2 r^2))+(3 q1 q2 (P2vec . nvec)^2)/(m2^3 r^2)+(3 P2vec^2 (P2vec . nvec)^2)/(m2^4 r)+(3 P1vec . nvec (P2vec . nvec)^3)/(m1 m2^3 r)-(3 (P2vec . nvec)^4)/(m2^4 r)-(3 (P2vec . nvec)^2 P2vec . P1vec)/(m1 m2^3 r))+C3 (-((2 G P1vec . nvec P2vec . nvec)/(m2 r^2))+(2 q1 q2 P1vec . nvec P2vec . nvec)/(m1 m2^2 r^2)+(2 P2vec^2 P1vec . nvec P2vec . nvec)/(m1 m2^3 r)+(G (P2vec . nvec)^2)/(m2 r^2)-(q1 q2 (P2vec . nvec)^2)/(m1 m2^2 r^2)-(P1vec^2 (P2vec . nvec)^2)/(m1^2 m2^2 r)+(3 (P1vec . nvec)^2 (P2vec . nvec)^2)/(m1^2 m2^2 r)-(3 P1vec . nvec (P2vec . nvec)^3)/(m1 m2^3 r)-(2 P1vec . nvec P2vec . nvec P2vec . P1vec)/(m1^2 m2^2 r)+((P2vec . nvec)^2 P2vec . P1vec)/(m1 m2^3 r))+A4 (-((G P1vec . nvec P2vec . nvec)/(m2 r^2))+(q1 q2 P1vec . nvec P2vec . nvec)/(m1 m2^2 r^2)+(G (P2vec . nvec)^2)/(m2 r^2)-(q1 q2 (P2vec . nvec)^2)/(m1 m2^2 r^2)-(G P2vec . P1vec)/(m2 r^2)+(q1 q2 P2vec . P1vec)/(m1 m2^2 r^2)+(P2vec^2 P2vec . P1vec)/(m1 m2^3 r)+(P1vec . nvec P2vec . nvec P2vec . P1vec)/(m1^2 m2^2 r)-((P2vec . nvec)^2 P2vec . P1vec)/(m1 m2^3 r)-(P2vec . P1vec)^2/(m1^2 m2^2 r))+A3 (-((G (P1vec . nvec)^2)/(m1 r^2))+(q1 q2 (P1vec . nvec)^2)/(m1^2 m2 r^2)+(G P1vec . nvec P2vec . nvec)/(m1 r^2)-(q1 q2 P1vec . nvec P2vec . nvec)/(m1^2 m2 r^2)+(G P2vec . P1vec)/(m1 r^2)-(q1 q2 P2vec . P1vec)/(m1^2 m2 r^2)-(P1vec^2 P2vec . P1vec)/(m1^3 m2 r)+((P1vec . nvec)^2 P2vec . P1vec)/(m1^3 m2 r)-(P1vec . nvec P2vec . nvec P2vec . P1vec)/(m1^2 m2^2 r)+(P2vec . P1vec)^2/(m1^2 m2^2 r)));
HADMtype = HKin + HPN+ HPC+ HMixed;


(* ::Section:: *)
(*Coordinates transformation to the Center-of-mass frame*)


(* ::Text:: *)
(*Eq.(38)*)


(* y1vec is the position of body 1 *)


CoMtrans={y1vec->(m2 rvec)/(m1+m2)-(cInv^2 (m1-m2) rvec (G m1 m2 (m1+m2)-m2 q1 q2-m1 (q1 q2+m2 r vvec^2)))/(2 (m1+m2)^3 r)+1/(m1+m2) (-((cInv^4 (m1-m2) (7 G m1 m2-q1 q2) vvec vvec . nvec)/(4 (m1+m2)))-1/(8 m1 m2 (m1+m2)^4 r^2) cInv^4 rvec (-2 G^2 m1^2 m2^2 (m1+m2)^2 (7 m1^3+5 m1^2 m2-5 m1 m2^2-7 m2^3)-(m1-m2) (2 m2^4 q1^2 q2^2+m1^2 m2^2 (4 q1^2 q2^2+3 m2^2 r^2 vvec^4+5 m2 q1 q2 r (-3 vvec^2+(vvec . nvec)^2))+m1^3 m2 (4 q1^2 q2^2-2 m2^2 r^2 (3 vvec^4+4 r vvec . avec vvec . nvec)+5 m2 q1 q2 r (-3 vvec^2+(vvec . nvec)^2))+m1 m2^3 q1 q2 (4 q1 q2+m2 r (-vvec^2+(vvec . nvec)^2))+m1^4 (2 q1^2 q2^2+3 m2^2 r^2 vvec^4+m2 q1 q2 r (-vvec^2+(vvec . nvec)^2)))+G m1 m2 (m1+m2) (-4 m2^4 q1 (q1+6 q2)+m1^2 m2^2 (-20 q1^2+20 q2^2+m2 r (31 vvec^2-3 (vvec . nvec)^2))-m1 m2^3 (16 q1^2+40 q1 q2-8 q2^2+m2 r (-19 vvec^2+(vvec . nvec)^2))+m1^4 (24 q1 q2+4 q2^2+m2 r (-19 vvec^2+(vvec . nvec)^2))+m1^3 m2 (-8 q1^2+40 q1 q2+16 q2^2+m2 r (-31 vvec^2+3 (vvec . nvec)^2)))))};

